Fast Approximate Solutions using Reinforcement Learning for Dynamic Capacitated Vehicle Routing with Time Windows

This paper develops an inherently parallelised, fast, approximate learning-based solution to the generic class of Capacitated Vehicle Routing Problems with Time Windows and Dynamic Routing (CVRP-TWDR). Considering vehicles in a fleet as decentralised agents, we postulate that using reinforcement learning (RL) based adaptation is a key enabler for real-time route formation in a dynamic environment. The methodology allows each agent (vehicle) to independently evaluate the value of serving each customer, and uses a centralised allocation heuristic to finalise the allocations based on the generated values. We show that the solutions produced by this method are significantly faster than exact formulations and state-of-the-art meta-heuristics, while being reasonably close to optimal in terms of solution quality. We describe experiments in both the static case (when all customer demands and time windows are known in advance) as well as the dynamic case (where customers can pop up at any time during execution). The results with a single trained model on large, out-of-distribution test data demonstrate the scalability and flexibility of the proposed approach.

==> plot-algo-comparison.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Feb 23 10:26:14 2021

@author: harshad
"""

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

'''
# Compute time
plt.rcParams.update({'font.size': 12})
p_handle = plt.figure(figsize=(5, 2)) # size in inches
plt.semilogy(list(range(4)), [6.85, 23.23, 91.8, 2807.78], color='k')
plt.semilogy(list(range(3)), [30.6, 142.51, 1175.5], color='r')
#plt.plot([0], times[2,0], "o", color='b')
plt.xticks([0,1,2,3], labels=["25","50","100","400"])
plt.xlabel("Number of customers")
plt.ylabel("Avg comp time (sec)")
#plt.grid(axis='y', which="minor")
#plt.ylim([1,1.5e4])
plt.legend(["RL","GA"])
plt.title("Static (CVRP-TW)")
p_handle.savefig("CompTime-Static-Revised.pdf", bbox_inches='tight')

'''

'''

results = pd.read_csv("test-results-formatted.csv")

times   = np.zeros((3,3))
vehcl   = np.zeros((3,3))
dists   = np.zeros((3,3))

times[0,0] = np.mean(results['RL_time'][results['Customers']==25 ])
times[0,1] = np.mean(results['RL_time'][results['Customers']==50 ])
times[0,2] = np.mean(results['RL_time'][results['Customers']==100])

times[1,0] = np.mean(results['GA_time'][results['Customers']==25 ])
times[1,1] = np.mean(results['GA_time'][results['Customers']==50 ])
times[1,2] = np.mean(results['GA_time'][results['Customers']==100])

times[2,0] = np.mean(results['MILP_time'][results['Customers']==25 ])
#times[2,1] = np.mean(results['MILP_time'][results['Customers']==50 ])
#times[2,2] = np.mean(results['MILP_time'][results['Customers']==100])

vehcl[0,0] = np.mean(results['RL_vehicles'][results['Customers']==25 ])
vehcl[0,1] = np.mean(results['RL_vehicles'][results['Customers']==50 ])
vehcl[0,2] = np.mean(results['RL_vehicles'][results['Customers']==100])

vehcl[1,0] = np.mean(results['GA_vehicles'][results['Customers']==25 ])
vehcl[1,1] = np.mean(results['GA_vehicles'][results['Customers']==50 ])
vehcl[1,2] = np.mean(results['GA_vehicles'][results['Customers']==100])

vehcl[2,0] = np.mean(results['MILP_vehicles'][results['Customers']==25 ])
vehcl[2,1] = np.mean(results['MILP_vehicles'][results['Customers']==50 ])
vehcl[2,2] = np.mean(results['MILP_vehicles'][results['Customers']==100])

dists[0,0] = np.mean(results['RL_distance'][results['Customers']==25 ])
dists[0,1] = np.mean(results['RL_distance'][results['Customers']==50 ])
dists[0,2] = np.mean(results['RL_distance'][results['Customers']==100])

dists[1,0] = np.mean(results['GA_distance'][results['Customers']==25 ])
dists[1,1] = np.mean(results['GA_distance'][results['Customers']==50 ])
dists[1,2] = np.mean(results['GA_distance'][results['Customers']==100])

dists[2,0] = np.mean(results['MILP_distance'][results['Customers']==25 ])
dists[2,1] = np.mean(results['MILP_distance'][results['Customers']==50 ])
dists[2,2] = np.mean(results['MILP_distance'][results['Customers']==100])

# Compute time
plt.rcParams.update({'font.size': 12})
p_handle = plt.figure(figsize=(5, 2)) # size in inches
plt.plot(list(range(3)), times[0,:], color='k')
plt.plot(list(range(3)), times[1,:], color='r')
#plt.plot([0], times[2,0], "o", color='b')
plt.xticks([0,1,2], labels=["25","50","100"])
plt.xlabel("Number of customers")
plt.ylabel("Avg comp time (sec)")
#plt.grid(axis='y', which="major")
#plt.ylim([1,1.5e4])
plt.legend(["RL","GA"])
plt.title("Static (CVRP-TW)")
p_handle.savefig("CompTime-Static.pdf", bbox_inches='tight')

# Distance
plt.rcParams.update({'font.size': 12})
p_handle = plt.figure(figsize=(5, 2)) # size in inches
plt.plot(list(range(3)), dists[0,:], color='k')
plt.plot(list(range(3)), dists[1,:], color='r')
plt.plot(list(range(3)), dists[2,:], color='b')
plt.xticks([0,1,2], labels=["25","50","100"])
plt.xlabel("Number of customers")
plt.ylabel("Avg distance")
plt.legend(["RL","GA","Best-known"])
p_handle.savefig("Distance-Static.pdf", bbox_inches='tight')

# Vehicles
plt.rcParams.update({'font.size': 12})
p_handle = plt.figure(figsize=(5, 2)) # size in inches
plt.plot(list(range(3)), vehcl[0,:], color='k')
plt.plot(list(range(3)), vehcl[1,:], color='r')
plt.plot(list(range(3)), vehcl[2,:], color='b')
plt.xticks([0,1,2], labels=["25","50","100"])
plt.xlabel("Number of customers")
plt.ylabel("Avg nnumber of vehicles")
plt.legend(["RL","GA","Best-known"])
p_handle.savefig("Vehicles-Static.pdf", bbox_inches='tight')

'''






results = pd.read_csv("test-dynamic-formatted.csv")

times   = np.zeros((2,4))
vehcl   = np.zeros((2,4))
dists   = np.zeros((2,4))

times[0,0] = np.mean(results['RL_time'][0:3])
times[0,1] = np.mean(results['RL_time'][3:6])
times[0,2] = np.mean(results['RL_time'][6:9])
times[0,3] = np.mean(results['RL_time'][9:12])

times[1,0] = np.mean(results['GA_time'][0:3])
times[1,1] = np.mean(results['GA_time'][3:6])
times[1,2] = np.mean(results['GA_time'][6:9])
times[1,3] = np.mean(results['GA_time'][9:12])

dists[0,0] = np.mean(results['RL_distance'][0:3])
dists[0,1] = np.mean(results['RL_distance'][3:6])
dists[0,2] = np.mean(results['RL_distance'][6:9])
dists[0,3] = np.mean(results['RL_distance'][9:12])

dists[1,0] = np.mean(results['GA_distance'][0:3])
dists[1,1] = np.mean(results['GA_distance'][3:6])
dists[1,2] = np.mean(results['GA_distance'][6:9])
dists[1,3] = np.mean(results['GA_distance'][9:12])

vehcl[0,0] = np.mean(results['RL_vehicles'][0:3])
vehcl[0,1] = np.mean(results['RL_vehicles'][3:6])
vehcl[0,2] = np.mean(results['RL_vehicles'][6:9])
vehcl[0,3] = np.mean(results['RL_vehicles'][9:12])

vehcl[1,0] = np.mean(results['GA_vehicles'][0:3])
vehcl[1,1] = np.mean(results['GA_vehicles'][3:6])
vehcl[1,2] = np.mean(results['GA_vehicles'][6:9])
vehcl[1,3] = np.mean(results['GA_vehicles'][9:12])

# Compute time
plt.rcParams.update({'font.size': 12})
p_handle = plt.figure(figsize=(5, 2)) # size in inches
plt.semilogy(list(range(4)), [63.63, 133.78, 51.7, 137.8], color='k') # times[0,:], color='k')
plt.semilogy(list(range(4)), times[1,:], color='r')
plt.xticks([0,1,2,3], labels=["D10/T1","D10/T2","D50/T1","D50/T2"])
plt.xlabel("Dynamicity and data type")
plt.ylabel("Avg comp time (sec)")
plt.grid(axis='y', which="major")
plt.ylim([40,10000])
plt.yticks([100,1000,10000])
plt.legend(["RL","GA"], loc="right")
plt.title("Dynamic (CVRP-TWDR)")
p_handle.savefig("CompTime-Dynamic.pdf", bbox_inches='tight')

# Vehicles
plt.rcParams.update({'font.size': 12})
p_handle = plt.figure(figsize=(5, 2)) # size in inches
plt.plot(list(range(4)), vehcl[0,:], color='k')
plt.plot(list(range(4)), vehcl[1,:], color='r')
plt.xticks([0,1,2,3], labels=["D10/T1","D10/T2","D50/T1","D50/T2"])
plt.xlabel("Dynamicity and data type")
plt.ylabel("Avg vehicles")
#plt.grid(axis='y', which="major")
#plt.ylim([0,4000])
plt.legend(["RL","GA"])
p_handle.savefig("Vehicles-Dynamic.pdf", bbox_inches='tight')

# Distance
plt.rcParams.update({'font.size': 12})
p_handle = plt.figure(figsize=(5, 2)) # size in inches
plt.plot(list(range(4)), dists[0,:], color='k')
plt.plot(list(range(4)), dists[1,:], color='r')
plt.xticks([0,1,2,3], labels=["D10/T1","D10/T2","D50/T1","D50/T2"])
plt.xlabel("Dynamicity and data type")
plt.ylabel("Avg distance")
#plt.grid(axis='y', which="major")
#plt.ylim([0,4000])
plt.legend(["RL","GA"])
p_handle.savefig("Distance-Dynamic.pdf", bbox_inches='tight')
